Improved Greedy Identification of Latent Dynamics with Application to Fluid Flows

Model reduction is a key technology for large-scale physical systems in science and engineering, as it brings behavior expressed in many degrees of freedom to a more manageable size that subsequently allows control, optimization, and analysis with multi-query algorithms. We introduce an enhanced regression technique tailored to uncover quadratic parametric reduced-order dynamical systems from data. Our method, termed Improved Greedy Identification of Latent Dynamics (I-GILD), refines the learning phase of the original GILD approach. This refinement is achieved by reorganizing the quadratic model coefficients, allowing the minimum-residual problem to be reformulated using the Frobenius norm. Consequently, the optimality conditions lead to a generalized Sylvester equation, which is efficiently solved using the conjugate gradient method. Analysis of the convergence shows that I-GILD achieves superior convergence for quadratic model coefficients compared to GILD's steepest gradient descent, reducing both computational complexity and iteration count. Additionally, we derive an error bound for the model predictions, offering insights into error growth in time and ensuring controlled accuracy as long as the magnitudes of initial error is small and learning residuals are well minimized. The efficacy of I-GILD is demonstrated through its application to numerical and experimental tests, specifically the flow past Ahmed body with a variable rear slant angle, and the lid-driven cylindrical cavity problem with variable Reynolds numbers, utilizing particle-image velocimetry (PIV) data. These tests confirm I-GILD's ability to treat real-world dynamical system challenges and produce effective reduced-order models.

==> build_tex.sh <==
#!/bin/sh

arg=${1:-.}
exts="aux bbl blg brf idx ilg ind lof log lol lot out toc synctex.gz"

if [ -d $arg ]; then
    for ext in $exts; do
         rm -f $arg/*.$ext
    done
else
    for ext in $exts; do
         rm -f $arg.$ext
    done
fi
pdflatex ARTICLE.tex
bibtex ARTICLE.aux
pdflatex ARTICLE.tex
pdflatex ARTICLE.tex


==> generate_plots_Ahmed_Body.py <==
import numpy as np
import matplotlib.pyplot as plt
import os

# Use LaTeX for rendering
plt.rc('text', usetex=True)
plt.rc('font', family='serif')

# Plot settings
linewidth = 2.25
pointsize = 4
markerSize = 6

# Updated style settings for line colors, markers, line styles, and no marker fill
styles = {
	'POD': {'color': 'k', 'linewidth': linewidth, 'marker': 'o', 'linestyle': '--', 'markersize': markerSize, 'mfc': 'None'},  # Red dashed, no fill
	'GILD_seen': {'color': '#008000', 'linewidth': linewidth, 'marker': 's', 'linestyle': '--', 'markersize': markerSize, 'mfc': 'None'},  # Green dashed, no fill
	'GILD_unseen': {'color': 'm', 'linewidth': linewidth, 'marker': 's', 'linestyle': '-.', 'markersize': markerSize, 'mfc': 'None'},  # Light Green dash-dot, no fill
	'CG_GILD_seen': {'color': '#1E90FF', 'linewidth': linewidth, 'marker': '^', 'linestyle': '--', 'markersize': markerSize, 'mfc': 'None'},  # Dodgerblue dashed, no fill
	'CG_GILD_unseen': {'color': 'y', 'linewidth': linewidth, 'marker': '^', 'linestyle': '-.', 'markersize': markerSize, 'mfc': 'None'},  # Light blue dash-dot, no fill
}

# Paths for files
prefix = "./numerics/RESULTS/ABR_y1_"
suffix = "_y2_0.228"
y1_values = ["0.1396", "0.1745", "0.2094", "0.2443", "0.2793"]
training_flag = {"0.1396":True, "0.1745":False, "0.2094":True, "0.2443":False, "0.2793":True}
results_dir = "./numerics/RESULTS/"

nmax_learn = 70
# Ensure the output directories exist
os.makedirs(results_dir, exist_ok=True)

# Helper function to plot error with respect to time
def plot_error_wrt_time(ax, file_path, y1, flag):
	data = np.loadtxt(file_path)
	time = data[:, 0] * 0.075 - data[0, 0] + 4.5
	error_POD = data[:, 1]
	error_CG_GILD = data[:, 2]
	error_GILD = data[:, 3]

	ax.plot(time, error_POD, **styles['POD'], label="POD")
	
	if flag == True:
		ax.plot(time[:nmax_learn], error_CG_GILD[:nmax_learn], **styles['CG_GILD_seen'], label=r"I-GILD (seen)")
		ax.plot(time[:nmax_learn], error_GILD[:nmax_learn], **styles['GILD_seen'], label=r"GILD (seen)")
		ax.plot(time[nmax_learn:], error_CG_GILD[nmax_learn:], **styles['CG_GILD_unseen'], label=r"I-GILD (unseen)")
		ax.plot(time[nmax_learn:], error_GILD[nmax_learn:], **styles['GILD_unseen'], label=r"GILD (unseen)")
	else :
		ax.plot(time, error_CG_GILD, **styles['CG_GILD_unseen'], label=r"I-GILD (unseen)")
		ax.plot(time, error_GILD, **styles['GILD_unseen'], label=r"GILD (unseen)")

	ax.set_xlabel(r'Time (s)', fontsize=22)
	ax.set_ylabel(r'Error (\%)', fontsize=22)
	ax.set_yscale('log')

	# Manually set 3 y-ticks
	ax.set_yticks([10., 1e-0, 1e-1])  # Set y-ticks (modify values as needed)
	ax.set_yticklabels([r'$10$', r'$1$', r'$10^{-1}$'], fontsize=18)  # Custom labels for y-ticks
	
	# Set a uniform grid by controlling major and minor grid lines
	ax.grid(True, which='major', color='k', linestyle=':')  # Major grid lines
	ax.minorticks_on()  # Enable minor ticks


# Plot errors with respect to time for each y1 value
for y1 in y1_values:
	fig, ax = plt.subplots()
	file_path = f"{prefix}{y1}{suffix}/L2Error_wrt_time.txt"
	plot_error_wrt_time(ax, file_path, y1, training_flag[y1])
	output_file = f"{prefix}{y1}{suffix}/L2Error_wrt_time.pdf"
	plt.savefig(output_file, bbox_inches='tight')
	plt.close()

# Function to plot convergence data
def plot_convergence(ax, file_path1, file_path2, which, ylabel):
	data = np.loadtxt(file_path1)
	iterations1 = data[:, 0]
	if which == 'J' : y_1 = data[:, 1]
	elif which == 'nablaJ': y_1 = data[:, 2]
	
	data = np.loadtxt(file_path2)
	iterations2 = data[:, 0]
	if which == 'J' : y_2 = data[:, 1]
	elif which == 'nablaJ': y_2 = data[:, 2]

	skip1 = 8
	skip2 = 8
	
	ax.plot(iterations1[::skip1], y_1[::skip1], **styles['GILD_seen'], label=r"GILD")
	ax.plot(iterations2[::skip2], y_2[::skip2], **styles['CG_GILD_seen'], label=r"I-GILD (current)")

	ax.set_xlabel('Iteration', fontsize=16)
	ax.set_ylabel(ylabel, fontsize=16)
	ax.set_yscale('log')
	ax.legend()
	
	
	# Set a uniform grid by controlling major and minor grid lines
	ax.grid(True, which='major', color='k', linestyle=':')  # Major grid lines
	#ax.grid(True, which='minor', color='k', linestyle=':')  # Minor grid lines
	ax.minorticks_on()  # Enable minor ticks



# Plot convergence functional J2
fig, ax = plt.subplots()
plot_convergence(ax, f"{results_dir}/Errors_Steepest_descent_quadratic.txt", f"{results_dir}/Errors_CG_quadratic.txt", 'J', "$J_2$")
plt.xticks([100, 400, 700, 1000, 1300, 1600, 1900])
plt.savefig(f"{results_dir}/convergence_func_quad.pdf", bbox_inches='tight')
plt.close()

# Plot convergence norm of nabla J2
fig, ax = plt.subplots()
plot_convergence(ax, f"{results_dir}/Errors_Steepest_descent_quadratic.txt", f"{results_dir}/Errors_CG_quadratic.txt", 'nablaJ', "$|\\nabla J_2|$")
plt.savefig(f"{results_dir}/convergence_nabla_func_quad.pdf", bbox_inches='tight')
plt.close()







# Function to create a horizontal legend as a separate PDF
def create_legend(output_file):
	fig, ax = plt.subplots(figsize=(8, 2))  # Manually set the figure size to make it compact
	ax.axis('off')  # Hide the axes
	handles = [
		plt.Line2D([0], [0], **styles['POD'], label="POD"),
		plt.Line2D([0], [0], **styles['CG_GILD_seen'], label="I-GILD (seen)"),
		plt.Line2D([0], [0], **styles['CG_GILD_unseen'], label="I-GILD (unseen)"),
		plt.Line2D([0], [0], **styles['GILD_seen'], label="GILD (seen)"),
		plt.Line2D([0], [0], **styles['GILD_unseen'], label="GILD (unseen)")
	]
	
	# Create a horizontal legend with ncol=5 to fit all labels in one row
	legend = ax.legend(handles=handles, loc='center', fontsize=10, ncol=5, frameon=False)

	# Adjust the layout so that the legend is compact
	fig.tight_layout(pad=0)

	# Save the legend as a PDF with tight bounding box and minimal padding
	fig.savefig(output_file, bbox_inches=legend.get_window_extent().transformed(fig.dpi_scale_trans.inverted()), pad_inches=0.01)
	plt.close()

# Generate the legend in a separate PDF file
create_legend(f"{results_dir}/LEGEND_Errors.pdf")






==> generate_plots_washing_machine.py <==
import numpy as np
import matplotlib.pyplot as plt
import os

# Use LaTeX for rendering
plt.rc('text', usetex=True)
plt.rc('font', family='serif')

# Plot settings
linewidth = 2.25
pointsize = 4
markerSize = 6

# Updated style settings for line colors, markers, line styles, and no marker fill
styles = {
	'POD': {'color': 'k', 'linewidth': linewidth, 'marker': 'o', 'linestyle': '--', 'markersize': markerSize, 'mfc': 'None'},  # Red dashed, no fill
	'GILD_seen': {'color': '#008000', 'linewidth': linewidth, 'marker': 's', 'linestyle': '--', 'markersize': markerSize, 'mfc': 'None'},  # Green dashed, no fill
	'GILD_unseen': {'color': 'm', 'linewidth': linewidth, 'marker': 's', 'linestyle': '-.', 'markersize': markerSize, 'mfc': 'None'},  # Light Green dash-dot, no fill
	'CG_GILD_seen': {'color': '#1E90FF', 'linewidth': linewidth, 'marker': '^', 'linestyle': '--', 'markersize': markerSize, 'mfc': 'None'},  # Dodgerblue dashed, no fill
	'CG_GILD_unseen': {'color': 'y', 'linewidth': linewidth, 'marker': '^', 'linestyle': '-.', 'markersize': markerSize, 'mfc': 'None'},  # Light blue dash-dot, no fill
}

# Paths for files

#Re_values = [4614, 4885, 5157, 5428] + [4704, 4795, 4976, 5067, 5247, 5338]
#training_flag = {4614:True, 4885:True, 5157:True, 5428:True, 4704:False, 4795:False, 4976:False, 5067:False, 5247:False, 5338:False}

Re_values = [4614, 4795, 4976, 4885 ] + [4704]
training_flag = {4614:True, 4795:True, 4976:True, 4704:False, 4885:True}


results_dir = "./washing_machine_div/RESULTS/"

nmax_learn = 170
# Ensure the output directories exist
os.makedirs(results_dir, exist_ok=True)

# Helper function to plot error with respect to time
def plot_error_wrt_time(ax, file_path, flag):
	data = np.loadtxt(file_path)
	time = data[:, 0] #* 0.075 - data[0, 0] + 4.5
	error_POD = data[:, 1]
	error_CG_GILD = data[:, 2]
	error_GILD = data[:, 3]

	ax.plot(time, error_POD, **styles['POD'], label="POD")
	
	if flag == True:
		ax.plot(time[:nmax_learn], error_CG_GILD[:nmax_learn], **styles['CG_GILD_seen'], label=r"I-GILD (seen)")
		ax.plot(time[nmax_learn:], error_CG_GILD[nmax_learn:], **styles['CG_GILD_unseen'], label=r"I-GILD (unseen)")
	else :
		ax.plot(time, error_CG_GILD, **styles['CG_GILD_unseen'], label=r"I-GILD (unseen)")

	ax.set_xlabel(r'Time (s)', fontsize=22)
	ax.set_ylabel(r'Error (\%)', fontsize=22)
	#ax.set_yscale('log')

	# Manually set 3 y-ticks
#	ax.set_yticks([30, 10, 1])  # Set y-ticks (modify values as needed)
#	ax.set_yticklabels([r'$30$', r'$10$', r'$1$'], fontsize=18)  # Custom labels for y-ticks
	
	# Set a uniform grid by controlling major and minor grid lines
	ax.grid(True, which='major', color='k', linestyle=':')  # Major grid lines
	ax.minorticks_on()  # Enable minor ticks


# Plot errors with respect to time for each Re value
for Re in Re_values:
	fig, ax = plt.subplots()
	file_path = f"{results_dir}/Re_{Re}/L2Error_wrt_time.txt"
	plot_error_wrt_time(ax, file_path, training_flag[Re])
	output_file = f"{results_dir}/Re_{Re}/L2Error_wrt_time.pdf"
	plt.savefig(output_file, bbox_inches='tight')
	plt.close()

# Function to plot convergence data
def plot_convergence(ax, file_path1, file_path2, which, ylabel):
	data = np.loadtxt(file_path1)
	iterations1 = data[:, 0]
	if which == 'J' : y_1 = data[:, 1]
	elif which == 'nablaJ': y_1 = data[:, 2]
	
	data = np.loadtxt(file_path2)
	iterations2 = data[:, 0]
	if which == 'J' : y_2 = data[:, 1]
	elif which == 'nablaJ': y_2 = data[:, 2]

	skip1 = 8
	skip2 = 8
	
	ax.plot(iterations2[::skip2], y_2[::skip2], **styles['CG_GILD_seen'], label=r"I-GILD (current)")

	ax.set_xlabel('Iteration', fontsize=16)
	ax.set_ylabel(ylabel, fontsize=16)
	ax.set_yscale('log')
	ax.legend()
	
	
	# Set a uniform grid by controlling major and minor grid lines
	ax.grid(True, which='major', color='k', linestyle=':')  # Major grid lines
	#ax.grid(True, which='minor', color='k', linestyle=':')  # Minor grid lines
	ax.minorticks_on()  # Enable minor ticks



# Plot convergence functional J2
fig, ax = plt.subplots()
plot_convergence(ax, f"washing_machine/Errors_Steepest_descent_quadratic.txt", f"washing_machine/Errors_CG_quadratic.txt", 'J', "$J_2$")
plt.xticks([20, 40, 60, 80, 100, 120, 140, 160])
plt.savefig(f"washing_machine/convergence_func_quad.pdf", bbox_inches='tight')
plt.close()

# Plot convergence norm of nabla J2
fig, ax = plt.subplots()
plot_convergence(ax, f"washing_machine/Errors_Steepest_descent_quadratic.txt", f"washing_machine/Errors_CG_quadratic.txt", 'nablaJ', "$|\\nabla J_2|$")
plt.savefig(f"washing_machine/convergence_nabla_func_quad.pdf", bbox_inches='tight')
plt.close()







# Function to create a horizontal legend as a separate PDF
def create_legend(output_file):
	fig, ax = plt.subplots(figsize=(8, 2))  # Manually set the figure size to make it compact
	ax.axis('off')  # Hide the axes
	handles = [
		plt.Line2D([0], [0], **styles['POD'], label="POD"),
		plt.Line2D([0], [0], **styles['CG_GILD_unseen'], label="I-GILD (unseen)"),
		plt.Line2D([0], [0], **styles['CG_GILD_seen'], label="I-GILD (seen)")
	]
	
	# Create a horizontal legend with ncol=5 to fit all labels in one row
	legend = ax.legend(handles=handles, loc='center', fontsize=10, ncol=5, frameon=False)

	# Adjust the layout so that the legend is compact
	fig.tight_layout(pad=0)

	# Save the legend as a PDF with tight bounding box and minimal padding
	fig.savefig(output_file, bbox_inches=legend.get_window_extent().transformed(fig.dpi_scale_trans.inverted()), pad_inches=0.01)
	plt.close()

# Generate the legend in a separate PDF file
create_legend(f"{results_dir}/LEGEND_Errors.pdf")





